High-Throughput and Language-Agnostic Entity Disambiguation and Linking on User Generated Data

The Entity Disambiguation and Linking (EDL) task matches entity mentions in text to a unique Knowledge Base (KB) identifier such as a Wikipedia or Freebase id. It plays a critical role in the construction of a high quality information network, and can be further leveraged for a variety of information retrieval and NLP tasks such as text categorization and document tagging. EDL is a complex and challenging problem due to ambiguity of the mentions and real world text being multi-lingual. Moreover, EDL systems need to have high throughput and should be lightweight in order to scale to large datasets and run on off-the-shelf machines. More importantly, these systems need to be able to extract and disambiguate dense annotations from the data in order to enable an Information Retrieval or Extraction task running on the data to be more efficient and accurate. In order to address all these challenges, we present the Lithium EDL system and algorithm - a high-throughput, lightweight, language-agnostic EDL system that extracts and correctly disambiguates 75% more entities than state-of-the-art EDL systems and is significantly faster than them.

==> build_paper.sh <==
#!/bin/bash
#
#  Author: Nemanja Spasojevic (nemanja@klout.com)
#
# Simple script to render paper. Output shows up in the auto.

PAPER=$1

function usage {
  echo "Usage  : $0 <paper-name>"
  echo "Example: $0 klout-topics"
  exit 1
}

# embed_fonts <input_pdf> <output_pdf>
function embed_fonts() {
  gs -dBATCH \
     -dNOPAUSE \
     -sDEVICE=pdfwrite \
     -c "<< /  NeverEmbed [false /Times-Roman /Times-Bold /Courier-Bold] >> setdistillerparams" \
     -f $1 \
     -sOutputFile=$2
}

# embed_fonts <input_pdf> <output_pdf>
function ps2pdf_custom() {
  ps2pdf -dPDFSETTINGS=/prepress \
    -dAutoRotatePages=/None \
    -dEmbedAllFonts=true \
    -dMaxSubsetPct=100 \
    -dSubsetFonts=true \
    -dAutoFilterColorImages=false \
    -dAutoFilterGrayImages=false \
    -dDownsampleColorImages=false \
    -dDownsampleGrayImages=false \
    -dDownsampleMonoImages=false \
    $1 $2
}

function build_paper_pdflatex() {
  pdflatex --shell-escape $PAPER  || exit 1
  bibtex $PAPER || exit 1
  pdflatex --shell-escape $PAPER  || exit 1
  pdflatex --shell-escape $PAPER  || exit 1

  post_build
}


function post_build() {
  rm -r __auto__
  mkdir -p __auto__

  mv $PAPER.dvi __auto__/
  mv $PAPER.ps __auto__/
  mv $PAPER.pdf __auto__/
  
  echo
  echo "Success."
  echo "Paper rendered @ __auto__/${PAPER} "
}

function clean {
 rm *.aux
 rm *.log
 rm *.bbl
 rm *.blg
 rm *.out
 rm *.xml
 rm *blx.bib
}

function build_paper() {
  latex $PAPER || exit 1
  bibtex $PAPER || exit 1
  latex $PAPER || exit 1
  latex $PAPER || exit 1
  dvips -P pdf -t letter -o $PAPER.ps $PAPER.dvi || exit 1
  ps2pdf $PAPER.ps || exit 1
  # open $PAPER.pdf || exit 1.pdf
  post_build
}

if [  "$PAPER" == "" ]; then
  usage
fi

clean
build_paper_pdflatex
#build_paper
#clean

